Optimal Round and Sample-Size Complexity for Partitioning in Parallel Sorting

State-of-the-art parallel sorting algorithms for distributed-memory architectures are based on computing a balanced partitioning via sampling and histogramming. By finding samples that partition the sorted keys into evenly-sized chunks, these algorithms minimize the number of communication rounds required. Histogramming (computing positions of samples) guides sampling, enabling a decrease in the overall number of samples collected. We derive lower and upper bounds on the number of sampling/histogramming rounds required to compute a balanced partitioning. We improve on prior results to demonstrate that when using $p$ processors, $O(\log^* p)$ rounds with $O(p/\log^* p)$ samples per round suffice. We match that with a lower bound that shows that any algorithm with $O(p)$ samples per round requires at least $\Omega(\log^* p)$ rounds. Additionally, we prove the $\Omega(p \log p)$ samples lower bound for one round, thus proving that existing one round algorithms: sample sort, AMS sort and HSS have optimal sample size complexity. To derive the lower bound, we propose a hard randomized input distribution and apply classical results from the distribution theory of runs.

==> plots/tradeoff.py <==
import numpy as np
import sys
import operator
import random
import matplotlib
import matplotlib.pyplot as plt
from scipy.spatial import ConvexHull

pcolors = ['#0e326d', '#a5669f', '#028413', '#00112d', '#af0505', '#db850d']
# pcolors = ['#0e326d', '#a5669f', '#028413', '#db850d','#000000',  '#af0505', '#330066', '#cc00cc', '#cc6600', '#999900']
# pcolors = ['#0e326d', '#028413', '#00112d']
markers = ['s', 'o', 'x', '^', 'v', '*', 'p', 'h']

list.reverse(pcolors)


def string(x):
    if x >= (1024 * 1024 * 1024):
        return str(x / (1024 * 1024 * 1024)) + 'B'
    elif x >= (1024 * 1024):
        return str(x / (1024 * 1024)) + 'M'
    elif x >= 1024:
        return str(x / 1024) + 'K'
    else:
        return str(x)


def string_to_numeric_array(s):
    return [float(x) for x in s.split()]


outfile = sys.argv[1]

points = [((3, 2), "HSS", '#00112d', 'o'),
          ((2, 1), "\nHistogram\npartitioning", '#00112d', 'o'),
          ((1, 3), "\nSample sort\nHSS-1 round\nAMS-sort", '#00112d', 'o')]

# data/t8/nb_a1 data/t8/bnet_a1  data/t8/007_a2 data/t8/bnet_a2 data/t8/bnet_a1_a2_p;
# pcolors = ['#0e326d', '#a5669f', '#028413', '#00112d', '#af0505', '#db850d']
# markers = ['s', 'o', 'x', '^', 'v', '*', 'p', 'h']
points_arr = []
labels = []
colors = []
markers = []
fig, ax = plt.subplots()
# ax.set_xscale("log", basex=2)
# ax.set_yscale("log", basey=2)

for p, l, c, m in points:
    ax.scatter([p[0]], [p[1]], s=200, color=c, alpha=1, marker=m, label=l)
    left_shift = len(l) * 0.018
    down_shift = 0.3
    if '\n' in l:
        down_shift = 0.6
    ax.annotate(l, (p[0] - left_shift, p[1] - down_shift), fontsize=14)

# xmin = 0.58
# ymin = 0.58
xlabel = "BSP rounds"
ylabel = "Total communication"
label_fontsize = 14
ax.set_xlabel(xlabel, fontsize=label_fontsize)
ax.set_ylabel(ylabel, fontsize=label_fontsize)
# plt.xlim(xmin=xmin, xmax=1.0)
# plt.ylim(ymin=ymin, ymax=1.0)
ax.grid(linestyle=':', linewidth=1, color='grey')
ticklabelcolor = 'black'
# xticks = np.array([300, 1200, 4800, 19200, 76800])
# ax.xaxis.set_ticks(xticks)
# xticks = np.array([string(x) for x in xticks])
# ax.set_xticklabels(xticks, color=ticklabelcolor)
ax.set_xticklabels(['', '1', 'O(log* p)', 'O(log log p)'], color=ticklabelcolor)
ax.set_yticklabels(['', 'O(p)', 'O(plog log p)', 'O(plog p)'], color=ticklabelcolor)
plt.yticks([0, 1, 2, 3])
plt.xticks([0, 1, 2, 3])

ax.set_xlabel(xlabel)
ax.set_ylabel(ylabel)
plt.tick_params(labelsize=label_fontsize)

rect1 = matplotlib.patches.Rectangle((0, 0), 1, 3, color='grey', alpha=0.5)
ax.add_patch(rect1)

rect2 = matplotlib.patches.Rectangle((1, 0), 1, 1, color='grey', alpha=0.5)
ax.add_patch(rect2)

plt.tight_layout()
# plt.figure(figsize=(10,10))
plt.savefig(outfile, figsize=(190, 10))

